CLUES: Few-Shot Learning Evaluation in Natural Language Understanding

Most recent progress in natural language understanding (NLU) has been driven, in part, by benchmarks such as GLUE, SuperGLUE, SQuAD, etc. In fact, many NLU models have now matched or exceeded "human-level" performance on many tasks in these benchmarks. Most of these benchmarks, however, give models access to relatively large amounts of labeled data for training. As such, the models are provided far more data than required by humans to achieve strong performance. That has motivated a line of work that focuses on improving few-shot learning performance of NLU models. However, there is a lack of standardized evaluation benchmarks for few-shot NLU resulting in different experimental settings in different papers. To help accelerate this line of work, we introduce CLUES (Constrained Language Understanding Evaluation Standard), a benchmark for evaluating the few-shot learning capabilities of NLU models. We demonstrate that while recent models reach human performance when they have access to large amounts of labeled data, there is a huge gap in performance in the few-shot setting for most tasks. We also demonstrate differences between alternative model families and adaptation techniques in the few shot setting. Finally, we discuss several principles and choices in designing the experimental settings for evaluating the true few-shot learning performance and suggest a unified standardized approach to few-shot learning evaluation. We aim to encourage research on NLU models that can generalize to new tasks with a small number of examples. Code and data for CLUES are available at https://github.com/microsoft/CLUES.

==> figures/draw_var_ft.py <==
"""
python3
pip install matplotlib==3.4.3
"""
import matplotlib.pyplot as plt
import sys
from matplotlib.pyplot import *
import matplotlib
import numpy as np

"""
5.204128627
5.055970123
2.797668874
4.778093456

BERT-Base (110M)
BERT-Large (336M)
RoBERTa-Large (355M)
DeBERTa-Large (400M)
"""
title_font_size=18
x_y_font_size=16

style=['b:*','b:s','c:p']
xx =  [0.3, 1.4, 2.5, 3.7]
xxt = [r'$BERT_{Base}$', r'$BERT_{Large}$', r'$RoBERTa_{Large}$', r'$DeBERTa_{Large}$']
pvar = [5.204128627, 5.055970123, 2.797668874, 4.778093456]


f, (ax0, ax1) = plt.subplots(1, 2)

ax0.plot(xx, pvar, style[1], markersize=14, linewidth=3)
ax0.axis([0, 4, 1, 6])
ax0.ticklabel_format(style='sci' ,axis='y')
ax0.set_title('(a) Fine tuning', fontsize=title_font_size)
ax0.set_ylabel('Variance', fontsize=title_font_size,fontweight='bold')

ax1.plot(xx, pvar, style[1], markersize=14, linewidth=3)
ax1.axis([0, 4, 1, 6])
ax1.ticklabel_format(style='sci' ,axis='y')
ax1.set_title('(b) Prompt tuning', fontsize=title_font_size)


plt.sca(ax0)
plt.xticks(xx, xxt)
plt.tick_params(labelsize=x_y_font_size)
plt.sca(ax1)
plt.xticks(xx, xxt)
plt.tick_params(labelsize=x_y_font_size)

plt.show()

